Eccentricity fluctuations from the Color Glass Condensate at RHIC and LHC

In this brief note, we determine the fluctuations of the initial eccentricity in heavy-ion collisions caused by fluctuations of the nucleon configurations. This is done via a Monte-Carlo implementation of a Color Glass Condensate $k_t$-factorization approach. The eccentricity fluctuations are found to nearly saturate elliptic flow fluctuations measured recently at RHIC. Extrapolations to LHC energies are shown.

==> lhc1.C <==
#include <iostream>
#include <fstream>
#include <cmath>

void lhc1()
{
    Int_t dashed=1;
    Int_t color=1;
    Double_t linewidth=3;
    Double_t markersize=2;
    Int_t Markers[]={24,25,22,23,24,25,26,27,28,29};
    Int_t Colors[]={6,6,1,4,2,8,7,8,9,11};
    Int_t Lines[]={1,1,1,7,3,5,7,8,9,10};

    gROOT->Reset();
    TCanvas *c1 = new TCanvas("c1","lhc1",600,480);
    gStyle->SetOptStat(0);
    gStyle->SetOptTitle(0);
    c1->SetFrameBorderMode(0); 
    c1->SetBorderMode(0);
    c1->SetRightMargin(0.04);
    c1->SetLeftMargin(0.14);
    c1->SetTopMargin(0.04);
    c1->SetBottomMargin(0.14);
    c1->SetFillColor(0);
    c1->SetBorderSize(0);
    c1->SetGrid();
    // frame histogram -----------------------------------------------
    TH2D *TT=new TH2D("frame","",2,0,420,2,0,0.6);
    TT->Draw();
    TT->GetXaxis()->SetLabelSize(0.06);
    TT->GetXaxis()->SetTitleSize(0.06);
    TT->GetXaxis()->SetTitle("N_{part}");
    TT->GetYaxis()->SetLabelSize(0.06);
    TT->GetYaxis()->SetTitleSize(0.06);
    TT->GetYaxis()->SetTitle("#sigma_{#varepsilon_{part}} / #varepsilon_{part} ");
    TT->GetYaxis()->CenterTitle();
    TT->GetXaxis()->CenterTitle();
    // the legend ----------------------------------------------------
    leg=new TLegend(.3,.15,0.7,0.45);
    leg->SetTextSize(0.05);
    leg->SetFillColor(0);
    leg->SetBorderSize(0);
    //leg->SetHeader("title");
    leg->Draw();
  Double_t data0x[]={        80.3,        99.2,         122,       147.9,       178.4,       213.5,       253.6,       295.5};
  Double_t data0y[]={       0.396,        0.38,        0.37,        0.37,       0.372,       0.393,       0.425,       0.496};
  Double_t data0dy[]={       0.057,       0.038,       0.035,       0.036,       0.044,       0.069,       0.063,       0.078};
  Double_t data0dx[]={           0,           0,           0,           0,           0,           0,           0,           0};
  Double_t data1x[]={     346.216,     294.446,     231.024,     162.572,     109.982,      70.406,     42.9287,     25.6829,     18.5096};
  Double_t data1y[]={      0.4142,      0.3843,       0.341,       0.347,      0.3784,      0.4142,        0.48,      0.5158,      0.3918};
  Double_t data1dy[]={      0.2391,      0.1255,      0.0538,     0.04782,      0.0538,      0.1076,      0.1913,      0.3347,      0.3646};
  Double_t data1dx[]={           0,           0,           0,           0,           0,           0,           0,           0,           0};
  Double_t data2x[]={     18.8627,     39.3412,     59.6894,     79.7902,     99.5598,     119.823,     139.814,     160.008,     179.837,     199.807,      219.61,     240.104,     259.937,      279.94,     299.803,     319.743,     339.928,     359.661,     376.073};
  Double_t data2y[]={    0.320039,    0.320261,    0.308569,    0.297568,    0.298606,    0.276802,    0.284558,    0.279966,    0.284181,    0.296214,     0.29184,    0.330407,     0.34126,     0.35397,    0.379073,    0.421206,    0.467431,    0.503624,    0.502614};
  Double_t data3x[]={     18.7502,     39.3636,     59.6197,     79.8077,     99.7341,     119.769,     139.784,     159.904,     179.791,     199.832,     219.994,     239.868,     260.051,     279.795,     299.867,     319.675,     339.871,     360.035,     376.156};
  Double_t data3y[]={     0.35794,      0.3571,    0.355622,    0.357331,    0.357754,    0.348856,    0.355738,    0.363405,    0.368294,    0.383623,    0.403055,    0.416299,    0.431338,    0.448056,    0.470783,    0.481583,    0.513483,    0.529067,    0.515043};
  Double_t data4x[]={     19.6354,     39.3805,     59.6251,     79.6391,     99.8195,     119.708,     139.833,     159.765,     180.095,     200.093,       219.7,     239.961,     259.866,     279.924,     299.751,     319.862,      340.16,      359.87,      380.17,     399.501,     411.549};
  Double_t data4y[]={    0.323061,    0.310587,    0.289301,    0.275015,    0.266469,    0.257458,    0.252424,    0.247956,    0.253565,    0.255469,    0.262204,    0.265288,    0.274339,    0.306662,    0.319839,    0.343255,     0.37687,    0.427598,    0.481051,    0.505622,    0.497375};
  Double_t data5x[]={     19.6962,     39.3469,     59.5198,     79.7942,     99.6962,     119.829,     139.627,      159.86,     179.735,     200.031,     219.969,     240.171,     259.826,     279.645,     299.881,     319.711,     339.939,     359.715,     380.165,      399.81,     411.827};
  Double_t data5y[]={     0.34551,    0.320104,    0.308851,    0.300758,     0.29192,    0.279484,    0.277086,    0.285652,    0.277769,    0.282758,    0.283107,    0.292717,    0.309351,    0.318514,    0.339278,    0.360439,    0.387096,    0.442259,    0.495997,    0.526074,    0.493393};
T0=new TGraphErrors(8,data0x,data0y,data0dx,data0dy);
    T0->SetMarkerStyle(Markers[0]);
    T0->SetMarkerSize(markersize);
    if (dashed)T0->SetLineStyle(Lines[0]);
    if (color) T0->SetLineColor(Colors[0]);
    if (color) T0->SetMarkerColor(Colors[0]);
    T0->SetLineWidth(linewidth);
    T0->Draw("p");
T1=new TGraphErrors(9,data1x,data1y,data1dx,data1dy);
    T1->SetMarkerStyle(Markers[1]);
    T1->SetMarkerSize(markersize);
    if (dashed)T1->SetLineStyle(Lines[1]);
    if (color) T1->SetLineColor(Colors[1]);
    if (color) T1->SetMarkerColor(Colors[1]);
    T1->SetLineWidth(linewidth);
    T1->Draw("p");
T2=new TGraph(19,data2x,data2y);
    if (dashed)T2->SetLineStyle(Lines[2]);
    if (color) T2->SetLineColor(Colors[2]);
    T2->SetLineWidth(linewidth);
    T2->Draw("l");
T3=new TGraph(19,data3x,data3y);
    if (dashed)T3->SetLineStyle(Lines[3]);
    if (color) T3->SetLineColor(Colors[3]);
    T3->SetLineWidth(linewidth);
    T3->Draw("l");
T4=new TGraph(21,data4x,data4y);
    if (dashed)T4->SetLineStyle(Lines[4]);
    if (color) T4->SetLineColor(Colors[4]);
    T4->SetLineWidth(linewidth);
    T4->Draw("l");
T5=new TGraph(21,data5x,data5y);
    if (dashed)T5->SetLineStyle(Lines[5]);
    if (color) T5->SetLineColor(Colors[5]);
    T5->SetLineWidth(linewidth);
    T5->Draw("l");
   leg->AddEntry(T0,"PHOBOS #sigma_{v_{2}}/<v_{2}>","lp");
   leg->AddEntry(T1,"STAR #sigma_{v_{2}}/<v_{2}>","lp");
   leg->AddEntry(T3,"Glauber","l");
   leg->AddEntry(T2,"RHIC","l");
   leg->AddEntry(T4,"LHC f.c.","l");
   leg->AddEntry(T5,"LHC r.c.","l");
  c1->Print("lhc1_C.eps");
  c1->Print("lhc1_C.png");
}


==> mult.C <==
#include <iostream>
#include <fstream>
#include <cmath>
#include <Rtypes.h>
void mult()
{
    Int_t dashed=1;
    Int_t color=1;
    Double_t linewidth=3;
    Double_t markersize=1.0;
    Int_t Markers[]={24,25,22,23,24,25,26,27,28,29};
    Int_t Colors[]={6,6,2,8,1,4,1,4,2,8,7,8,9,11};
    Int_t Lines[]={1,1,3,5,1,7,3,5,7,8,9,10};
    TColor col[20];
    col[1]=TColor();
    col[1].SetRGB(0.0,0.6,0.0);

    TCanvas *c1 = new TCanvas("c1","mult",600,480);
    gStyle->SetOptStat(0);
    gStyle->SetOptTitle(0);
    c1->SetFrameBorderMode(0); 
    c1->SetBorderMode(0);
    c1->SetRightMargin(0.04);
    c1->SetLeftMargin(0.14);
    c1->SetTopMargin(0.04);
    c1->SetBottomMargin(0.14);
    c1->SetFillColor(0);
    c1->SetBorderSize(0);
    //c1->SetGrid();
    // frame histogram -----------------------------------------------
    TH2D *TT=new TH2D("frame","",2,0,420,2,2,13);
    TT->Draw();
    TT->GetXaxis()->SetLabelSize(0.06);
    TT->GetXaxis()->SetTitleSize(0.06);
    TT->GetXaxis()->SetTitle("N_{part}");
    TT->GetYaxis()->SetLabelSize(0.06);
    TT->GetYaxis()->SetTitleSize(0.06);
    TT->GetYaxis()->SetTitle("dN/d#eta(#eta=0)/N_{part}#times 2 ");
    TT->GetYaxis()->CenterTitle();
    TT->GetXaxis()->CenterTitle();
    // the legend ----------------------------------------------------
    leg=new TLegend(.15,.7,0.45,0.95);
    leg->SetTextSize(0.05);
    leg->SetFillColor(0);
    leg->SetBorderSize(0);
    //leg->SetHeader("title");
    leg->Draw();
  Double_t data0x[]={         358,         331,         298,         256,         217,         183,         152,         124,         103,          83,          65};
  Double_t data0y[]={        3.91,        3.81,        3.68,        3.56,        3.48,        3.41,        3.32,        3.25,        3.19,        3.14,         2.9};
  Double_t data0dy[]={         0.2,        0.18,        0.18,        0.18,        0.18,        0.18,        0.19,        0.19,        0.21,        0.22,        0.22};
  Double_t data0dx[]={           0,           0,           0,           0,           0,           0,           0,           0,           0,           0,           0};

  Double_t data1x[]={       108.7,         101,       90.72,       78.47,       66.51,       57.11,       47.71,       38.88,        32.9,       26.06,       21.51};
  Double_t data1y[]={       3.641,       3.429,       3.333,       3.214,       3.117,       3.011,       2.957,        2.88,       2.738,       2.664,       2.565};
  Double_t data1dy[]={   0.2892,0.2795,0.2699,0.2602,0.2506,0.2699,0.2795,0.2602,0.2795,0.3084,0.3084};
  Double_t data1dx[]={           0,           0,           0,           0,           0,           0,           0,           0,           0,           0,           0};

//   Double_t data1x[]={         104,          84,          62,          44,          30,          19};
//   Double_t data1y[]={     3.55385,     3.25952,     3.04839,     2.84955,     2.73867,     2.62947};
//   Double_t data1dy[]={    0.324805,    0.140285,     0.27874,      0.3035,    0.235665,    0.289365};
//   Double_t data1dx[]={           0,           0,           0,           0,           0,           0};


  Double_t data2x[]={     19.6354,     39.3805,     59.6251,     79.6391,     99.8195,     119.708,     139.833,     159.765,     180.095,     200.093,       219.7,     239.961,     259.866,     279.924,     299.751,     319.862,      340.16,      359.87,      380.17,     399.501,     411.549};
  Double_t data2y[]={     6.83598,     7.40149,     7.85061,     8.23704,      8.5398,     8.79062,     9.05064,     9.29401,     9.53332,     9.69657,      9.8771,     10.0927,     10.2773,     10.4684,     10.6726,     10.8745,     11.1107,     11.3591,     11.7042,     12.1592,     12.4345};
  Double_t data3x[]={     19.6962,     39.3469,     59.5198,     79.7942,     99.6962,     119.829,     139.627,      159.86,     179.735,     200.031,     219.969,     240.171,     259.826,     279.645,     299.881,     319.711,     339.939,     359.715,     380.165,      399.81,     411.827};
  Double_t data3y[]={     6.17709,     6.34368,     6.54178,      6.7404,     6.94098,     7.12265,     7.28654,     7.42583,     7.58302,      7.7307,     7.85261,     8.00456,     8.13304,     8.27134,     8.40068,     8.55258,     8.73856,     8.91346,     9.14802,     9.47787,     9.68495};
  Double_t data4x[]={     18.8627,     39.3412,     59.6894,     79.7902,     99.5598,     119.823,     139.814,     160.008,     179.837,     199.807,      219.61,     240.104,     259.937,      279.94,     299.803,     319.743,     339.928,     359.661,     376.073};
  Double_t data4y[]={     2.53906,      2.7385,     2.89218,     2.99978,     3.08995,     3.17254,     3.24047,     3.30189,     3.37032,     3.42202,     3.48341,     3.53525,     3.58734,     3.64231,     3.70379,     3.76539,     3.83939,     3.92379,     4.00462};
  Double_t data5x[]={     18.6486,     39.4948,     59.4675,     79.5719,     99.6766,     114.635};
  Double_t data5y[]={     2.66004,      2.9279,     3.11179,     3.28172,     3.46133,     3.60356};
T0=new TGraphErrors(11,data0x,data0y,data0dx,data0dy);
    T0->SetMarkerStyle(Markers[0]);
    T0->SetMarkerSize(markersize);
    if (dashed)T0->SetLineStyle(Lines[0]);
    if (color) T0->SetLineColor(Colors[0]);
    if (color) T0->SetMarkerColor(Colors[0]);
    T0->SetLineWidth(linewidth);
    T0->Draw("p");
T1=new TGraphErrors(11,data1x,data1y,data1dx,data1dy);
    T1->SetMarkerStyle(Markers[1]);
    T1->SetMarkerSize(markersize);
    if (dashed)T1->SetLineStyle(Lines[1]);
    if (color) T1->SetLineColor(Colors[1]);
    if (color) T1->SetMarkerColor(Colors[1]);
    T1->SetLineWidth(linewidth);
    T1->Draw("p");
T2=new TGraph(21,data2x,data2y);
    if (dashed)T2->SetLineStyle(Lines[2]);
    if (color) T2->SetLineColor(Colors[2]);
    T2->SetLineWidth(linewidth);
    T2->Draw("l");
T3=new TGraph(21,data3x,data3y);
    if (dashed)T3->SetLineStyle(Lines[3]);
    if (color) T3->SetLineColor(Colors[3]);
    T3->SetLineWidth(linewidth);
    T3->Draw("l");
T4=new TGraph(19,data4x,data4y);
    if (dashed)T4->SetLineStyle(Lines[4]);
    if (color) T4->SetLineColor(Colors[4]);
    T4->SetLineWidth(linewidth);
    T4->Draw("l");
T5=new TGraph(6,data5x,data5y);
    if (dashed)T5->SetLineStyle(Lines[5]);
    if (color) T5->SetLineColor(Colors[5]);
    T5->SetLineWidth(linewidth);
    T5->Draw("l");
    //    c1->SetLogy();
   leg->AddEntry(T0,"PHOBOS AuAu","lp");
   leg->AddEntry(T1,"PHOBOS CuCu","lp");
   leg->AddEntry(T4,"RHIC AuAu","l");
   leg->AddEntry(T5,"RHIC CuCu","l");
   leg->AddEntry(T2,"LHC f.c.","l");
   leg->AddEntry(T3,"LHC r.c.","l");
  c1->Print("mult_C.eps");
  c1->Print("mult_C.png");
}

